FragmGAN: Generative Adversarial Nets for Fragmentary Data Imputation and Prediction

Modern scientific research and applications very often encounter "fragmentary data" which brings big challenges to imputation and prediction. By leveraging the structure of response patterns, we propose a unified and flexible framework based on Generative Adversarial Nets (GAN) to deal with fragmentary data imputation and label prediction at the same time. Unlike most of the other generative model based imputation methods that either have no theoretical guarantee or only consider Missing Completed At Random (MCAR), the proposed FragmGAN has theoretical guarantees for imputation with data Missing At Random (MAR) while no hint mechanism is needed. FragmGAN trains a predictor with the generator and discriminator simultaneously. This linkage mechanism shows significant advantages for predictive performances in extensive experiments.

==> Supplementary/FragmGAN.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "#%% Packages\n",
    "import torch\n",
    "import numpy as np\n",
    "from tqdm import tqdm\n",
    "import torch.nn.functional as F\n",
    "import pandas as pd \n",
    "import random\n",
    "import os"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "use_gpu = False  # set it to True to use GPU and False to use CPU\n",
    "if use_gpu:\n",
    "    torch.cuda.set_device(0)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "def seed_everything(seed=40):\n",
    "    random.seed(seed)\n",
    "    os.environ['PYHTONHASHSEED'] = str(seed)\n",
    "    np.random.seed(seed)\n",
    "    torch.manual_seed(seed)\n",
    "    torch.cuda.manual_seed(seed)\n",
    "    torch.backends.cudnn.deterministic = True"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Data preparation"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv('ADNI.csv')#reading data\n",
    "df = df.fillna(0)\n",
    "data=df.values \n",
    "data_label = (data[:,1].reshape(-1,1))    \n",
    "Data = data[:,2:-1]\n",
    "data_label = (data_label-data_label.min())/(data_label.max()-data_label.min()) "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv('ADNI.csv') # Computing the missing matrix\n",
    "data=df.values\n",
    "Missing = df.fillna(-1).values[:,2:-1]\n",
    "Missing[Missing>-0.5]=1\n",
    "Missing[Missing<-0.5]=0"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "metadata": {},
   "outputs": [],
   "source": [
    "labels = np.zeros([1167])    #Get data for which missing pattern\n",
    "Missing=np.array(Missing)\n",
    "Missing_labels = {}\n",
    "Missing_tabel = {}\n",
    "k=0\n",
    "for i in range(Missing.shape[0]):\n",
    "    if tuple(Missing[i][:])not in Missing_labels:\n",
    "        Missing_labels[tuple(Missing[i][:])] = k\n",
    "        k = k+1 \n",
    "    if tuple(Missing[i][:])not in Missing_tabel:\n",
    "        Missing_tabel[tuple(Missing[i][:])] = 1\n",
    "    if tuple(Missing[i][:]) in Missing_tabel:\n",
    "        Missing_tabel[tuple(Missing[i][:])] +=1\n",
    "        \n",
    "    labels[i] = Missing_labels[tuple(Missing[i][:])]\n",
    "labels = labels.reshape(1167,1)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Hyper-parameters"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "metadata": {},
   "outputs": [],
   "source": [
    "#%% System Parameters\n",
    "# 1. Mini batch size\n",
    "mb_size = 64\n",
    "# 2.hint rate\n",
    "p_hint=0.8\n",
    "#3.random seed \n",
    "seed_everything(49)\n",
    "# 4.K pattern\n",
    "k_pattern=8\n",
    "# 5. Loss Hyperparameters\n",
    "alpha = 10\n",
    "# 6. Train Rate\n",
    "train_rate = 0.8\n",
    "#7.specifiy gamma here or use CV to select gamma\n",
    "gamma=0.5\n",
    "# Parameters\n",
    "No = len(Data)\n",
    "Dim = len(Data[0,:])\n",
    "\n",
    "# Hidden state dimensions\n",
    "H_Dim1 = Dim\n",
    "H_Dim2 = Dim\n",
    "label_pattern = 1 \n",
    "#For multi-classification problems, there are multiple label patterns\n",
    "\n",
    "# Normalization (0 to 1)\n",
    "Min_Val = np.zeros(Dim)\n",
    "Max_Val = np.zeros(Dim)\n",
    "\n",
    "for i in range(Dim):\n",
    "    Min_Val[i] = np.min(Data[:,i])\n",
    "    Data[:,i] = Data[:,i] - np.min(Data[:,i])\n",
    "    Max_Val[i] = np.max(Data[:,i])\n",
    "    Data[:,i] = Data[:,i] / (np.max(Data[:,i]) + 1e-6)    "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [],
   "source": [
    "#%% Train Test Division    \n",
    "   \n",
    "idx = np.random.permutation(No)\n",
    "\n",
    "Train_No = int(No * train_rate)\n",
    "Test_No = No - Train_No\n",
    "    \n",
    "# Train / Test Features\n",
    "trainX = Data[idx[:Train_No],:]\n",
    "testX = Data[idx[Train_No:],:]\n",
    "\n",
    "# Train / Test Missing Indicators\n",
    "trainM = Missing[idx[:Train_No],:]\n",
    "testM = Missing[idx[Train_No:],:]\n",
    "\n",
    "#Train/Test Pattern Label\n",
    "trainlabel = labels[idx[:Train_No]]\n",
    "testlabel = labels[idx[Train_No:]]\n",
    "\n",
    "#Train/Test Data Label\n",
    "traindatalabel = data_label[idx[:Train_No]]\n",
    "testdatalabel = data_label[idx[Train_No:]]\n",
    "\n",
    "def xavier_init(size):\n",
    "    in_dim = size[0]\n",
    "    xavier_stddev = 1. / np.sqrt(in_dim / 2.)\n",
    "    return np.random.normal(size = size, scale = xavier_stddev)\n",
    "    \n",
    "def sample_M(m, n, p):\n",
    "    A = np.random.uniform(0., 1., size = [m, n])\n",
    "    B = A > p\n",
    "    C = 1.*B\n",
    "    return C"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "##  Network Architecture"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "metadata": {},
   "outputs": [],
   "source": [
    "#%% 1. Discriminator\n",
    "if use_gpu is True:\n",
    "    D_W1 = torch.tensor(xavier_init([Dim*2, H_Dim1]),requires_grad=True, device=\"cuda\")     # Data+ Hint as inputs\n",
    "    D_b1 = torch.tensor(np.zeros(shape = [H_Dim1]),requires_grad=True, device=\"cuda\")\n",
    "\n",
    "    D_W2 = torch.tensor(xavier_init([H_Dim1, H_Dim2]),requires_grad=True, device=\"cuda\")\n",
    "    D_b2 = torch.tensor(np.zeros(shape = [H_Dim2]),requires_grad=True, device=\"cuda\")\n",
    "\n",
    "    D_W3 = torch.tensor(xavier_init([H_Dim2, k_pattern]),requires_grad=True, device=\"cuda\")\n",
    "    D_b3 = torch.tensor(np.zeros(shape = [k_pattern]),requires_grad=True, device=\"cuda\")       # Output is multi-variate\n",
    "else:\n",
    "    D_W1 = torch.tensor(xavier_init([Dim*2, H_Dim1]),requires_grad=True)     # Data + Hint as inputs\n",
    "    D_b1 = torch.tensor(np.zeros(shape = [H_Dim1]),requires_grad=True)\n",
    "\n",
    "    D_W2 = torch.tensor(xavier_init([H_Dim1, H_Dim2]),requires_grad=True)\n",
    "    D_b2 = torch.tensor(np.zeros(shape = [H_Dim2]),requires_grad=True)\n",
    "\n",
    "    D_W3 = torch.tensor(xavier_init([H_Dim2, k_pattern]),requires_grad=True)\n",
    "    D_b3 = torch.tensor(np.zeros(shape = [k_pattern]),requires_grad=True)       # Output is multi-variate\n",
    "\n",
    "theta_D = [D_W1, D_W2, D_W3, D_b1, D_b2, D_b3]\n",
    "\n",
    "#%% 2. Generator\n",
    "if use_gpu is True:\n",
    "    G_W1 = torch.tensor(xavier_init([Dim*2, H_Dim1]),requires_grad=True, device=\"cuda\")     # Data + Mask as inputs (Random Noises are in Missing Components)\n",
    "    G_b1 = torch.tensor(np.zeros(shape = [H_Dim1]),requires_grad=True, device=\"cuda\")\n",
    "\n",
    "    G_W2 = torch.tensor(xavier_init([H_Dim1, H_Dim2]),requires_grad=True, device=\"cuda\")\n",
    "    G_b2 = torch.tensor(np.zeros(shape = [H_Dim2]),requires_grad=True, device=\"cuda\")\n",
    "\n",
    "    G_W3 = torch.tensor(xavier_init([H_Dim2, Dim]),requires_grad=True, device=\"cuda\")\n",
    "    G_b3 = torch.tensor(np.zeros(shape = [Dim]),requires_grad=True, device=\"cuda\")\n",
    "else:\n",
    "    G_W1 = torch.tensor(xavier_init([Dim*2, H_Dim1]),requires_grad=True)     # Data + Mask as inputs (Random Noises are in Missing Components)\n",
    "    G_b1 = torch.tensor(np.zeros(shape = [H_Dim1]),requires_grad=True)\n",
    "\n",
    "    G_W2 = torch.tensor(xavier_init([H_Dim1, H_Dim2]),requires_grad=True)\n",
    "    G_b2 = torch.tensor(np.zeros(shape = [H_Dim2]),requires_grad=True)\n",
    "\n",
    "    G_W3 = torch.tensor(xavier_init([H_Dim2, Dim]),requires_grad=True)\n",
    "    G_b3 = torch.tensor(np.zeros(shape = [Dim]),requires_grad=True)\n",
    "\n",
    "\n",
    "# 3.Predictor\n",
    "if use_gpu is True:\n",
    "    P_W1 = torch.tensor(xavier_init([Dim, H_Dim1]),requires_grad=True, device=\"cuda\")     # Data as inputs\n",
    "    P_b1 = torch.tensor(np.zeros(shape = [H_Dim1]),requires_grad=True, device=\"cuda\")\n",
    "\n",
    "    P_W2 = torch.tensor(xavier_init([H_Dim1, H_Dim2//2]),requires_grad=True, device=\"cuda\")\n",
    "    P_b2 = torch.tensor(np.zeros(shape = [H_Dim2//2]),requires_grad=True, device=\"cuda\")\n",
    "\n",
    "    P_W3 = torch.tensor(xavier_init([H_Dim2//2, label_pattern]),requires_grad=True, device=\"cuda\")\n",
    "    P_b3 = torch.tensor(np.zeros(shape = [label_pattern]),requires_grad=True, device=\"cuda\")       # Output is multi-variate\n",
    "else:\n",
    "    P_W1 = torch.tensor(xavier_init([Dim, H_Dim1]),requires_grad=True)     # Data  as inputs\n",
    "    P_b1 = torch.tensor(np.zeros(shape = [H_Dim1]),requires_grad=True)\n",
    "\n",
    "    P_W2 = torch.tensor(xavier_init([H_Dim1, H_Dim2//2]),requires_grad=True)\n",
    "    P_b2 = torch.tensor(np.zeros(shape = [H_Dim2//2]),requires_grad=True)\n",
    "\n",
    "    P_W3 = torch.tensor(xavier_init([H_Dim2//2, label_pattern]),requires_grad=True)\n",
    "    P_b3 = torch.tensor(np.zeros(shape = [label_pattern]),requires_grad=True)       # Output is multi-variate\n",
    "    \n",
    "theta_G = [G_W1, G_W2, G_W3, G_b1, G_b2, G_b3]\n",
    "theta_D = [D_W1, D_W2, D_W3, D_b1, D_b2, D_b3]\n",
    "theta_P = [P_W1, P_W2, P_W3, P_b1, P_b2, P_b3, G_W1, G_W2, G_W3, G_b1, G_b2, G_b3]  #Joint training G and P\n",
    "# theta_P = [P_W1, P_W2, P_W3, P_b1, P_b2, P_b3]                                    # Only training P"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## FragmGAN Functions"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "metadata": {},
   "outputs": [],
   "source": [
    "#%% 1. Generator\n",
    "def generator(new_x,m):\n",
    "    inputs = torch.cat(dim = 1, tensors = [new_x,m])  # Mask + Data Concatenate\n",
    "    G_h1 = F.relu(torch.matmul(inputs, G_W1) + G_b1)\n",
    "    G_h2 = F.relu(torch.matmul(G_h1, G_W2) + G_b2)   \n",
    "    G_prob = torch.sigmoid(torch.matmul(G_h2, G_W3) + G_b3) # [0,1] normalized Output\n",
    "    \n",
    "    return G_prob\n",
    "\n",
    "#%% 2. Discriminator\n",
    "def discriminator(new_x, h):\n",
    "    inputs = torch.cat(dim = 1, tensors = [new_x,h])                   # Hint + Data Concatenate                                               \n",
    "    D_h1 = F.relu(torch.matmul(inputs, D_W1) + D_b1)  \n",
    "    D_h2 = F.relu(torch.matmul(D_h1, D_W2) + D_b2)\n",
    "    D_logit = torch.matmul(D_h2, D_W3) + D_b3\n",
    "    D_prob = torch.softmax(D_logit,dim=1)  # [0,1] Probability Output\n",
    "    return D_prob\n",
    "\n",
    "# 3 Predictor \n",
    "def predictor(imput_x):\n",
    "    inputs = imput_x\n",
    "    P_h1 = F.relu(torch.matmul(inputs, P_W1) + P_b1)  \n",
    "    P_h2 = F.relu(torch.matmul(P_h1, P_W2) + P_b2)\n",
    "    P_logit = torch.matmul(P_h2, P_W3) + P_b3\n",
    "    P_prob = torch.sigmoid(P_logit)  # [0,1] Probability Output\n",
    "    return P_prob\n",
    "\n",
    "\n",
    "def sample_Z(m, n):\n",
    "    return np.random.uniform(0., 0.01, size = [m, n])        \n",
    "\n",
    "# Mini-batch generation\n",
    "def sample_idx(m, n):\n",
    "    A = np.random.permutation(m)\n",
    "    idx = A[:n]\n",
    "    return idx"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## FragmGAN Losses"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [],
   "source": [
    "def discriminator_loss(M, New_X, H,label):\n",
    "    # Generator\n",
    "    G_sample = generator(New_X,M)\n",
    "    # Combine with original data\n",
    "    Hat_New_X = New_X * M + G_sample * (1-M)\n",
    "    # Discriminator\n",
    "    D_prob = discriminator(Hat_New_X, H)\n",
    "    #%% Loss\n",
    "    D_loss = -torch.mean(label * torch.log(D_prob + 1e-8) + (1-label) * torch.log(1.-D_prob + 1e-8))\n",
    "\n",
    "    return D_loss\n",
    "\n",
    "def generator_loss(X, M, New_X, H,label):\n",
    "    G_sample = generator(New_X,M)\n",
    "    Hat_New_X = New_X * M + G_sample * (1-M)\n",
    "    D_prob = discriminator(Hat_New_X, H)\n",
    "    G_loss1 = torch.mean(label * torch.log(D_prob + 1e-8) + (1-label) * torch.log(1.-D_prob + 1e-8))\n",
    "    MSE_train_loss = torch.mean((M * New_X - M * G_sample)**2) / torch.mean(M)\n",
    "\n",
    "    G_loss = G_loss1 + alpha * MSE_train_loss \n",
    "\n",
    "    #%% MSE Performance metric\n",
    "    MSE_test_loss = torch.mean(((1-M) * X - (1-M)*G_sample)**2) / torch.mean(1-M)\n",
    "    return G_loss, MSE_train_loss, MSE_test_loss\n",
    "\n",
    "def predictor_loss(imput_data,data_label):\n",
    "    imput_prob = predictor(imput_data)\n",
    "    P_loss = torch.mean((imput_prob-data_label)**2)\n",
    "    return P_loss, imput_prob\n",
    "\n",
    "def test_loss(X, M, New_X):\n",
    "    G_sample = generator(New_X,M)\n",
    "    Imput_data = M*X + (1-M)*G_sample\n",
    "    MSE_test_loss = torch.mean(((1-M) * X - (1-M)*G_sample)**2) / torch.mean(1-M)\n",
    "    return MSE_test_loss, Imput_data\n",
    "\n",
    "def Mse(y_pred,y_label):\n",
    "    loss = torch.mean((y_pred-y_label)**2)\n",
    "    return loss\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Optimizers"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "metadata": {},
   "outputs": [],
   "source": [
    "optimizer_D = torch.optim.Adam(params=theta_D)\n",
    "optimizer_G = torch.optim.Adam(params=theta_G)\n",
    "optimizer_P = torch.optim.Adam(params=theta_P)"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Training"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "metadata": {
    "collapsed": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "100%|██████████████████████████████████████████████████████████████████████████████| 5000/5000 [00:53<00:00, 93.61it/s]"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Iter: 4999\n",
      "Test_best_mse: tensor(0.0073, dtype=torch.float64, grad_fn=<MeanBackward0>)\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "\n"
     ]
    }
   ],
   "source": [
    "#%% Start Iterations\n",
    "best_test_loss=1\n",
    "best_test_mse=1\n",
    "best_test_loss_cur=1\n",
    "for it in tqdm(range(5000)):    \n",
    "    #%% Inputs\n",
    "    mb_idx = sample_idx(Train_No, mb_size)\n",
    "    X_mb = trainX[mb_idx,:]\n",
    "    label = trainlabel[mb_idx]\n",
    "    data_label = traindatalabel[mb_idx]\n",
    "    \n",
    "    Z_mb = sample_Z(mb_size, Dim) \n",
    "    M_mb = trainM[mb_idx,:]  \n",
    "    H_mb1 = sample_M(mb_size, Dim, 1-p_hint)\n",
    "    H_mb = M_mb * H_mb1\n",
    "    \n",
    "    New_X_mb = M_mb * X_mb + (1-M_mb) * Z_mb  # Missing Data Introduce\n",
    "    \n",
    "    if use_gpu is True:\n",
    "        X_mb = torch.tensor(X_mb, device=\"cuda\")\n",
    "        M_mb = torch.tensor(M_mb, device=\"cuda\")\n",
    "        H_mb = torch.tensor(H_mb, device=\"cuda\")\n",
    "        New_X_mb = torch.tensor(New_X_mb, device=\"cuda\")\n",
    "        label = torch.tensor(label,device='cuda').long()\n",
    "        data_label = torch.tensor(data_label, device=\"cuda\")\n",
    "    else:\n",
    "        X_mb = torch.tensor(X_mb)\n",
    "        M_mb = torch.tensor(M_mb)\n",
    "        H_mb = torch.tensor(H_mb)\n",
    "        New_X_mb = torch.tensor(New_X_mb)\n",
    "        label = torch.tensor(label)\n",
    "        data_label = torch.tensor(data_label)\n",
    "    \n",
    "    #optimizer D \n",
    "    \n",
    "    optimizer_D.zero_grad()\n",
    "    D_loss_curr = discriminator_loss(M=M_mb, New_X=New_X_mb, H=H_mb,label=label)\n",
    "    D_loss_curr.backward()\n",
    "    optimizer_D.step()\n",
    "    \n",
    "    #optimizer G\n",
    "    optimizer_G.zero_grad()\n",
    "    G_loss_curr, MSE_train_loss_curr, MSE_test_loss_curr = generator_loss(X=X_mb, M=M_mb, New_X=New_X_mb, H=H_mb,label=label)\n",
    "    G_loss_curr.backward()\n",
    "    optimizer_G.step()    \n",
    "    Z_mb_ = sample_Z(Train_No, Dim) \n",
    "    M_mb_ = trainM\n",
    "    X_mb_ = trainX\n",
    "\n",
    "    New_X_mb_ = M_mb_ * X_mb_ + (1-M_mb_) * Z_mb_  # Missing Data Introduce\n",
    "\n",
    "    if use_gpu is True:\n",
    "        X_mb_ = torch.tensor(X_mb_, device='cuda')\n",
    "        M_mb_ = torch.tensor(M_mb_, device='cuda')\n",
    "        New_X_mb_ = torch.tensor(New_X_mb_, device='cuda')\n",
    "    else:\n",
    "        X_mb_ = torch.tensor(X_mb_)\n",
    "        M_mb_ = torch.tensor(M_mb_)\n",
    "        New_X_mb_ = torch.tensor(New_X_mb_)\n",
    "\n",
    "    MSE_final, Sample = test_loss(X=X_mb_, M=M_mb_, New_X=New_X_mb_)\n",
    "    imput_data = generator(New_X_mb_,M_mb_)\n",
    "    \n",
    "    #optimizer P\n",
    "    optimizer_P.zero_grad()\n",
    "    P_loss_curr,imput_prob= predictor_loss(imput_data=imput_data, data_label=torch.tensor(traindatalabel))\n",
    "    P_loss_curr = 1*P_loss_curr\n",
    "    P_loss_curr.backward()\n",
    "    optimizer_P.step()\n",
    "    \n",
    "    \n",
    "    #Calculate MSE from test data\n",
    "    \n",
    "    test_Z_mb_ = sample_Z(Test_No, Dim) \n",
    "    test_M_mb_ = testM\n",
    "    test_X_mb_ = testX\n",
    "    test_label = testdatalabel\n",
    "    \n",
    "    test_New_X_mb_ = test_M_mb_ * test_X_mb_ + (1-test_M_mb_) * test_Z_mb_  # Missing Data Introduce\n",
    "\n",
    "    if use_gpu is True:\n",
    "        test_X_mb_ = torch.tensor(test_X_mb_, device='cuda')\n",
    "        test_M_mb_ = torch.tensor(test_M_mb_, device='cuda')\n",
    "        test_New_X_mb_ = torch.tensor(test_New_X_mb_, device='cuda')\n",
    "        test_label = torch.tensor(test_label, device='cuda')\n",
    "    else:\n",
    "        test_X_mb_ = torch.tensor(test_X_mb_)\n",
    "        test_M_mb_ = torch.tensor(test_M_mb_)\n",
    "        test_New_X_mb_ = torch.tensor(test_New_X_mb_)\n",
    "        test_label = torch.tensor(test_label)\n",
    "        \n",
    "    test_data = generator(test_New_X_mb_,test_M_mb_)\n",
    "    \n",
    "    test_loss_curr,test_prob= predictor_loss(imput_data=test_data, data_label=test_label)\n",
    "    \n",
    "    test_mse = Mse(test_label, test_prob)\n",
    "    \n",
    "    if best_test_mse>test_mse:\n",
    "        best_test_mse = test_mse\n",
    "    \n",
    "    #%% Intermediate Losses\n",
    "    if (it+1) % 5000 == 0:\n",
    "        print('Iter: {}'.format(it))\n",
    "        print('Test_best_mse:',best_test_mse)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

